Towards the Connection between Activation Sparsity and Flat Minima

The observation that activation sparsity emerges in MLP blocks of standardly trained Transformers offers an opportunity to drastically reduce computation costs without sacrificing performance. To theoretically explain this phenomenon, existing works have shown that activation sparsity does not result from the data properties or data fitting but from the implicit bias of the training process. However, these connections are obtained with strong assumptions, which cannot be applied to deep models standardly trained with a large number of steps. Different from these works, we find that the flatness of loss landscapes is also closely related to the MLP activation sparsity and can serve as a weaker and naturally emerging assumption standard deep networks. Specifically, we find that 1) the MLP activation sparsity equals a ratio between "augmented flatness" (a weighted sum of flatness measures) and the product of the input norm and activation gradient of the MLP. We empirically find that this ratio decreases during training, leading to sparse activations. 2) We also propose the notion of derivative sparsity, which reduces to activation sparsity under ReLU, but further enables pruning in the backward propagation and is more stable than activation sparsity. With the theoretical findings, we can further encourage activation sparsity by decreasing the numerator and increasing the denominator of the ratio using three methods. These plug-and-play modifications can effectively reduce the ratio and produce sparser activations. Experiments on ImageNet-1K and C4 demonstrate relative improvements of at least 36% on inference sparsity and at least 50% on training sparsity over vanilla Transformers, indicating further potential cost reduction in both inference and training

==> scripts/cleanup_unused_pics.py <==
#!/usr/bin/env python3
import argparse
import os
from pathlib import Path
from typing import Dict, Set


def parse_fls_paths(fls_path: Path) -> Set[Path]:
    keep: Set[Path] = set()
    try:
        text = fls_path.read_text(encoding="utf-8", errors="ignore")
    except FileNotFoundError:
        return keep

    for line in text.splitlines():
        # Format: INPUT <path> or OUTPUT <path>
        if not (line.startswith("INPUT ") or line.startswith("OUTPUT ")):
            continue
        parts = line.split(" ", 1)
        if len(parts) != 2:
            continue
        raw_path = parts[1].strip()
        if not raw_path:
            continue
        path = Path(raw_path)
        if not path.is_absolute():
            path = (fls_path.parent / path).resolve()
        else:
            path = path.resolve()
        keep.add(path)
    return keep


def build_usage_map(fls_paths: Set[Path]) -> Dict[Path, Set[Path]]:
    usage: Dict[Path, Set[Path]] = {}
    for fls in fls_paths:
        for p in parse_fls_paths(fls):
            usage.setdefault(p, set()).add(fls)
    return usage


def collect_pic_files(pic_dir: Path) -> Set[Path]:
    files: Set[Path] = set()
    if not pic_dir.exists():
        return files
    for root, _, filenames in os.walk(pic_dir):
        for name in filenames:
            files.add(Path(root, name).resolve())
    return files


def remove_empty_dirs(root: Path, dry_run: bool) -> int:
    removed = 0
    if not root.exists():
        return removed
    for current_root, dirnames, _ in os.walk(root, topdown=False):
        for dirname in dirnames:
            dir_path = Path(current_root, dirname)
            try:
                if any(dir_path.iterdir()):
                    continue
            except FileNotFoundError:
                continue
            if dry_run:
                print(f"DRY-RUN rmdir: {dir_path}")
            else:
                try:
                    dir_path.rmdir()
                    print(f"Removed dir: {dir_path}")
                except OSError:
                    continue
            removed += 1
    return removed


def main() -> int:
    parser = argparse.ArgumentParser(
        description="Delete files under ./pic not referenced by any .fls file."
    )
    parser.add_argument(
        "fls",
        nargs="+",
        help="One or more .fls files. Any file appearing in any .fls is kept.",
    )
    parser.add_argument(
        "--pic-dir",
        default="./pic",
        help="Picture root directory to clean (default: ./pic).",
    )
    parser.add_argument(
        "--dry-run",
        action="store_true",
        help="Show files that would be deleted without removing them.",
    )
    args = parser.parse_args()

    pic_dir = Path(args.pic_dir).resolve()
    fls_paths = {Path(f).resolve() for f in args.fls}
    usage = build_usage_map(fls_paths)

    pic_files = collect_pic_files(pic_dir)
    to_delete = []
    used = []

    for path in sorted(pic_files):
        users = usage.get(path, set())
        if users:
            used.append(path)
            user_list = ", ".join(sorted(p.name for p in users))
            print(f"USED: {path} <- {user_list}")
        else:
            to_delete.append(path)
            print(f"UNUSED: {path} <- (none)")

    for path in to_delete:
        if args.dry_run:
            print(f"DRY-RUN delete: {path}")
        else:
            try:
                path.unlink()
                print(f"Deleted: {path}")
            except FileNotFoundError:
                continue
            except IsADirectoryError:
                continue

    removed_dirs = remove_empty_dirs(pic_dir, args.dry_run)

    if args.dry_run:
        print(
            f"Would delete {len(to_delete)} files. Used {len(used)} files. "
            f"Would remove {removed_dirs} empty dirs."
        )
    else:
        print(
            f"Deleted {len(to_delete)} files. Used {len(used)} files. "
            f"Removed {removed_dirs} empty dirs."
        )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

